Physical modelling of galaxy clusters detected by Planck

We present a comparison of mass estimates for $54$ galaxy cluster candidates from the second Planck catalogue (PSZ2) of Sunyaev-Zel'dovich sources. We compare the mass values obtained with data taken from the Arcminute Microkelvin Imager (AMI) radio interferometer system and from the Planck satellite. The former of these uses a Bayesian analysis pipeline that parameterises a cluster in terms of its physical quantities, and models the dark matter & baryonic components of a cluster using NFW and GNFW profiles respectively. Our mass estimates derived from Planck data are obtained from the results of the Bayesian detection algorithm PowellSnakes (PwS), are based on the methodology detailed in the PSZ2 paper, and produce two sets of mass estimates; one estimate is calculated directly from the angular radius $\theta$ - integrated Comptonisation parameter $Y$ posterior distributions, and the other uses a `slicing function' to provide information on $\theta$ based on X-ray measurements and previous Planck mission samples. We find that for $37$ of the clusters, the AMI mass estimates are lower than both values obtained from Planck data. However the AMI and slicing function estimates are within one combined standard deviation of each other for $31$ clusters. We also generate cluster simulations based on the slicing-function mass estimates, and analyse them in the same way as we did the real AMI data. We find that inclusion in the simulations of radio-source confusion & CMB noise and measurable radio-sources causes AMI mass estimates to be systematically low.

==> excel_sheets/graphs.py <==
import numpy as np
import matplotlib.pyplot as plt

def slicing_posterior():
	input = 'slicing_posterior.txt'	
	data = np.genfromtxt(input)
	plt.figure("posterior slicing")
	plt.plot(data[:,0], data[:,1], color = 'k') #ridge
	plt.plot(data[:,0], data[:,2], color = 'k', linestyle = 'dashed') #ridge upper
	plt.plot(data[:,0], data[:,3], color = 'k', linestyle = 'dashed') #ridge lower
	plt.plot(data[:,0], data[:,4], color = 'r', linestyle = ':') #slicing function
	plt.xlabel(r'$\theta_{\rm p}  \, (\rm arcmin)$', fontsize = 20)
	plt.ylabel(r'$Y(5r_{500}) \, (\rm arcmin^{2})$', fontsize = 20)
	#plt.show()
	plt.savefig('/home/kj316/thesis/CHAP-3/FIGS/slicing_posterior.pdf')

def M200_z():
	input = 'M200_vs_z.txt'
	data = np.genfromtxt(input)
	plt.figure("M200 vs z")
	plt.errorbar(data[:,0], data[:,1], yerr = data[:,2], fmt = '+', color = 'k') #ridge
	plt.xlabel(r'$z$', fontsize = 20)
	plt.ylabel(r'$M_{\rm AMI}(r_{200}) \, (\times 10^{14} M_{\rm Sun})$', fontsize = 20)
	#plt.show()
	plt.savefig('/home/kj316/paper1/figs/M200_vs_z.ps')

def M500_AMI_Pl():
	input_sp = 'M500_AMI_Pl_vs_row_sp.txt'
	input_ph = 'M500_AMI_Pl_vs_row_ph.txt'
	data_sp = np.genfromtxt(input_sp)
	data_ph = np.genfromtxt(input_ph)
	plt.figure("M500 AMI & Planck vs row")
	colour = True
	if colour:
		##spectroscopic
		plt.errorbar(data_sp[:,0], data_sp[:,2], yerr = data_sp[:,3], fmt = 's', color = 'k', label = r'$M_{\rm AMI}(r_{500})$') #M_AMI
		plt.errorbar(data_sp[:,0], data_sp[:,4], yerr = data_sp[:,5], fmt = 's', color = 'r', label = r'$M_{\rm Planck, \,marg}(r_{500})$') #M_Planck_Marg
		plt.errorbar(data_sp[:,0], data_sp[:,6], yerr = [data_sp[:,7], data_sp[:,8]], fmt = 's', color = 'b', label = r'$M_{\rm Planck, \,slice}(r_{500})$') #M_Planck_Slice
		##photometric
		plt.errorbar(data_ph[:,0], data_ph[:,2], yerr = data_ph[:,3], fmt = 'o', color = 'k', label = '_nolegend_') #M_AMI
		plt.errorbar(data_ph[:,0], data_ph[:,4], yerr = data_ph[:,5], fmt = 'o', color = 'r', label = '_nolegend_') #M_Planck_Marg
		plt.errorbar(data_ph[:,0], data_ph[:,6], yerr = [data_ph[:,7], data_ph[:,8]], fmt = 'o', color = 'b', label = '_nolegend_') #M_Planck_Slice
	else:
		##spectroscopic 6 different labels
		plt.errorbar(data_sp[:,0], data_sp[:,2], yerr = data_sp[:,3], fmt = '+', color = 'k', label = r'$M_{\rm AMI}(r_{500})$, spectroscopic $z$') #M_AMI
		plt.errorbar(data_sp[:,0], data_sp[:,4], yerr = data_sp[:,5], fmt = 'o', color = 'r', label = r'$M_{\rm Planck, \,marg}(r_{500})$, spectroscopic $z$') #M_Planck_Marg
		plt.errorbar(data_sp[:,0], data_sp[:,6], yerr = [data_sp[:,7], data_sp[:,8]], fmt = '*', color = 'b', label = r'$M_{\rm Planck, \,slice}(r_{500})$, spectroscopic $z$') #M_Planck_Slice
		##photometric 6 different labels
		plt.errorbar(data_ph[:,0], data_ph[:,2], yerr = data_ph[:,3], fmt = 'x', color = 'k', label = r'$M_{\rm AMI}(r_{500})$, photometric $z$') #M_AMI
		plt.errorbar(data_ph[:,0], data_ph[:,4], yerr = data_ph[:,5], fmt = 'D', color = 'r', label = r'$M_{\rm Planck, \,marg}(r_{500})$, photometric $z$') #M_Planck_Marg
		plt.errorbar(data_ph[:,0], data_ph[:,6], yerr = [data_ph[:,7], data_ph[:,8]], fmt = 's', color = 'b', label = r'$M_{\rm Planck, \,slice}(r_{500})$, photometric $z$') #M_Planck_Slice
	plt.xlabel('Row number', fontsize = 20)
	plt.gca().set_xlim([0,55])
	plt.ylabel(r'$M(r_{500}) \, (\times 10^{14} M_{\rm Sun})$', fontsize = 20)
	if colour: plt.legend(frameon = True, numpoints = 1, scatterpoints = 1, fancybox = True, bbox_to_anchor = (1.1, 1.1))
	#plt.show()
	if colour:
		plt.savefig('/home/kj316/paper1/figs/M500_AMI_Pl_vs_row_2_c.ps')
		plt.savefig('/home/kj316/thesis/CHAP-3/FIGS/M500_AMI_Pl_vs_row_2_c.pdf')
	else:
		plt.savefig('/home/kj316/paper1/figs/M500_AMI_Pl_vs_row_2.ps')
		plt.savefig('/home/kj316/thesis/CHAP-3/FIGS/M500_AMI_Pl_vs_row_2.pdf')
	plt.close()
	#fractional differences
	plt.figure("M500 AMI and Planck fractional differences")
	fracErrsAPM_sp = data_sp[:,2] / data_sp[:,4] * np.sqrt((data_sp[:,3] / data_sp[:,2])**2. + (data_sp[:,5] / data_sp[:,4])**2.)
	fracErrsAPM_ph = data_ph[:,2] / data_ph[:,4] * np.sqrt((data_ph[:,3] / data_ph[:,2])**2. + (data_ph[:,5] / data_ph[:,4])**2.)
	fracErrsAPS_sp = data_sp[:,2] / data_sp[:,6] * np.sqrt((data_sp[:,3] / data_sp[:,2])**2. + (data_sp[:,7] / data_sp[:,6])**2.)
	fracErrsAPS_ph = data_ph[:,2] / data_ph[:,6] * np.sqrt((data_ph[:,3] / data_ph[:,2])**2. + (data_ph[:,7] / data_ph[:,6])**2.)
	fracErrsPMPS_sp = data_sp[:,4] / data_sp[:,6] * np.sqrt((data_sp[:,5] / data_sp[:,4])**2. + (data_sp[:,7] / data_sp[:,6])**2.)
	fracErrsPMPS_ph = data_ph[:,4] / data_ph[:,6] * np.sqrt((data_ph[:,5] / data_ph[:,4])**2. + (data_ph[:,7] / data_ph[:,6])**2.)
	if colour:
		#spectroscopic
		plt.errorbar(data_sp[:,0], data_sp[:,2] / data_sp[:,4], yerr = fracErrsAPM_sp, label = r'$M_{\rm AMI}(r_{500}) / M_{\rm Planck, \,marg}(r_{500})$', fmt = 's', color = 'k') #M_AMI / M_Planck_Marg
		plt.errorbar(data_sp[:,0], data_sp[:,2] / data_sp[:,6], yerr = fracErrsAPS_sp, label = r'$M_{\rm AMI}(r_{500}) / M_{\rm Planck, \,slice}(r_{500})$', fmt = 's', color = 'r') #M_AMI / M_Planck_Slice
		plt.errorbar(data_sp[:,0], data_sp[:,4] / data_sp[:,6], yerr = fracErrsPMPS_sp, label = r'$M_{\rm Planck, \,marg}(r_{500}) / M_{\rm Planck, \,slice}(r_{500})$', fmt = 's', color = 'b') #M_Planck_Marg / M_Planck_Slice
		#photometric
		plt.errorbar(data_ph[:,0], data_ph[:,2] / data_ph[:,4], yerr = fracErrsAPM_ph, label = '_nolegend_', fmt = 'o', color = 'k') #M_AMI / M_Planck_Marg
		plt.errorbar(data_ph[:,0], data_ph[:,2] / data_ph[:,6], yerr = fracErrsAPS_ph, label = '_nolegend_', fmt = 'o', color = 'r') #M_AMI / M_Planck_Slice
		plt.errorbar(data_ph[:,0], data_ph[:,4] / data_ph[:,6], yerr = fracErrsPMPS_ph, label = '_nolegend_', fmt = 'o', color = 'b') #M_Planck_Marg / M_Planck_Slice
	else:
		##spectroscopic 6 different labels
		plt.errorbar(data_sp[:,0], data_sp[:,2] / data_sp[:,4], yerr = fracErrsAPM_sp, marker = '+', label = r'$M_{\rm AMI}(r_{500}) / M_{\rm Planck, \,marg}(r_{500})$', color = 'k') #M_AMI / M_Planck_Marg
		plt.errorbar(data_sp[:,0], data_sp[:,2] / data_sp[:,6], yerr = fracErrsAPS_sp, marker = 'o', label = r'$M_{\rm AMI}(r_{500}) / M_{\rm Planck, \,slice}(r_{500})$', color = 'r') #M_AMI / M_Planck_Slice
		plt.errorbar(data_sp[:,0], data_sp[:,4] / data_sp[:,6], yerr = fracErrsPMPS_sp, marker = '*', label = r'$M_{\rm Planck, \,marg}(r_{500}) / M_{\rm Planck, \,slice}(r_{500})$', color = 'b') #M_Planck_Marg / M_Planck_Slice
		##photometric 6 different labels
		plt.errorbar(data_ph[:,0], data_ph[:,2] / data_ph[:,4], yerr = fracErrsAPM_ph, marker = 'x', label = '_nolegend_', color = 'k') #M_AMI / M_Planck_Marg
		plt.errorbar(data_ph[:,0], data_ph[:,2] / data_ph[:,6], yerr = fracErrsAPS_ph, marker = 'D', label = '_nolegend_', color = 'r') #M_AMI / M_Planck_Slice
		plt.errorbar(data_ph[:,0], data_ph[:,4] / data_ph[:,6], yerr = fracErrsPMPS_ph, marker = 's', label = '_nolegend_', color = 'b') #M_Planck_Marg / M_Planck_Slice
	plt.xlabel('Row number', fontsize = 20)
	plt.gca().set_xlim([0,55])
	plt.ylabel(r'$M(r_{500}) $ ratios' , fontsize = 20)
	if colour: plt.legend(frameon = True, numpoints = 1, scatterpoints = 1, fancybox = True, bbox_to_anchor = (1.12, 1.12))
	#plt.show()
	if colour:
		#plt.show()
		plt.savefig('/home/kj316/paper1/figs/M500_AMI_Pl_fracs_c.ps')
		plt.savefig('/home/kj316/thesis/CHAP-3/FIGS/M500_AMI_Pl_fracs_c.pdf')
	else:
		# plt.show()
		plt.savefig('/home/kj316/paper1/figs/M500_AMI_Pl_fracs.ps')
		plt.savefig('/home/kj316/thesis/CHAP-3/FIGS/M500_AMI_Pl_fracs.pdf')
	plt.close()

def M200_sim_diffs():
	input = 'M200_sim_differences_vs_row.txt'
	data = np.genfromtxt(input)
	# plt.figure("M200 AMI & Planck vs row RS")
	# plt.scatter(data[:,0], data[:,1], marker = '+', color = 'k') #RS
	# plt.xlabel('Row number', fontsize = 20)
	# plt.gca().set_xlim([0,55])
	# plt.ylabel(r'$\frac{M_{\rm sim} (r_{200}) \, - \, M_{\rm Planck} (r_{200})}{\sigma_{M}}$', fontsize = 20)
	# #plt.show()
	# plt.savefig('/home/kj316/paper1/figs/M200_RS.ps')
	# plt.figure("M200 AMI & Planck vs row CS")
	# plt.scatter(data[:,0], data[:,2], marker = '+', color = 'k') #CS
	# plt.xlabel('Row number', fontsize = 20)
	# plt.gca().set_xlim([0,55])
	# plt.ylabel(r'$\frac{M_{\rm sim} (r_{200}) \, - \, M_{\rm Planck} (r_{200})}{\sigma_{M}}$', fontsize = 20)
	# #plt.show()
	# plt.savefig('/home/kj316/paper1/figs/M200_CS.ps')
	# plt.figure("M200 AMI & Planck vs row NS")
	# plt.scatter(data[:,0], data[:,3], marker = '+', color = 'k') #NS
	# plt.xlabel('Row number', fontsize = 20)
	# plt.gca().set_xlim([0,55])
	# plt.ylabel(r'$\frac{M_{\rm sim} (r_{200}) \, - \, M_{\rm Planck} (r_{200})}{\sigma_{M}}$', fontsize = 20)
	# #plt.show()
	# plt.savefig('/home/kj316/paper1/figs/M200_NS.ps')
	# plt.figure("M200 AMI & Planck vs row NSNB")
	# plt.scatter(data[:,0], data[:,4], marker = '+', color = 'k') #NSNB
	# plt.xlabel('Row number', fontsize = 20)
	# plt.gca().set_xlim([0,55])
	# plt.ylabel(r'$\frac{M_{\rm sim} (r_{200}) \, - \, M_{\rm Planck} (r_{200})}{\sigma_{M}}$', fontsize = 20)
	# #plt.show()
	# plt.savefig('/home/kj316/paper1/figs/M200_NSNB.ps')
	#histograms
	plt.figure("M200 AMI & Planck hist RS")
	plt.gcf().subplots_adjust(bottom=0.15)
	plt.hist(data[:,1], 10, normed=1,  alpha=0.75, edgecolor = 'black')
	plt.xlabel(r'$\frac{M_{\rm sim} (r_{200}) \, - \, M_{\rm Planck} (r_{200})}{\sigma_{M, \rm sim}}$', fontsize = 20)
	#plt.show()
	plt.savefig('/home/kj316/paper1/figs/M200_RS_hist.ps')
	plt.figure("M200 AMI & Planck hist CS")
	plt.gcf().subplots_adjust(bottom=0.15)
	plt.hist(data[:,2], 10, normed=1, alpha=0.75, edgecolor = 'black')
	plt.xlabel(r'$\frac{M_{\rm sim} (r_{200}) \, - \, M_{\rm Planck} (r_{200})}{\sigma_{M, \rm sim}}$', fontsize = 20)
	#plt.show()
	plt.savefig('/home/kj316/paper1/figs/M200_CS_hist.ps')
	plt.figure("M200 AMI & Planck hist NS")
	plt.gcf().subplots_adjust(bottom=0.15)
	plt.hist(data[:,3], 10, normed=1, alpha=0.75, edgecolor = 'black')
	plt.xlabel(r'$\frac{M_{\rm sim} (r_{200}) \, - \, M_{\rm Planck} (r_{200})}{\sigma_{M, \rm sim}}$', fontsize = 20)
	#plt.show()
	plt.savefig('/home/kj316/paper1/figs/M200_NS_hist.ps')
	plt.figure("M200 AMI & Planck hist NSNB")
	plt.gcf().subplots_adjust(bottom=0.15)
	plt.hist(data[:,4], 10, normed=1, alpha=0.75, edgecolor = 'black')
	plt.xlabel(r'$\frac{M_{\rm sim} (r_{200}) \, - \, M_{\rm Planck} (r_{200})}{\sigma_{M, \rm sim}}$', fontsize = 20)
	#plt.show()
	plt.savefig('/home/kj316/paper1/figs/M200_NSNB_hist.ps')

def main():
	#slicing_posterior()
	#M200_z()
	M500_AMI_Pl()
	#M200_sim_diffs()

if __name__ == '__main__': main()

